Thought2Text: Text Generation from EEG Signal using Large Language Models (LLMs)

Decoding and expressing brain activity in a comprehensible form is a challenging frontier in AI. This paper presents Thought2Text, which uses instruction-tuned Large Language Models (LLMs) fine-tuned with EEG data to achieve this goal. The approach involves three stages: (1) training an EEG encoder for visual feature extraction, (2) fine-tuning LLMs on image and text data, enabling multimodal description generation, and (3) further fine-tuning on EEG embeddings to generate text directly from EEG during inference. Experiments on a public EEG dataset collected for six subjects with image stimuli and text captions demonstrate the efficacy of multimodal LLMs (LLaMA-v3, Mistral-v0.3, Qwen2.5), validated using traditional language generation evaluation metrics, as well as fluency and adequacy measures. This approach marks a significant advancement towards portable, low-cost "thoughts-to-text" technology with potential applications in both neuroscience and natural language processing.

==> images/subject_wise/draw_bars.py <==
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np

# Load the input ODS file
file_path = './SubjectWise.ods'
df = pd.read_excel(file_path, engine='odf')

# Separate the data into ALL and NO_STAGE2 variants
df_no_stage2 = df[df['Model'].str.contains('NO_STAGE2')]
df_all = df[~df['Model'].str.contains('NO_STAGE2')]

# List of models and subjects to process
models = ['Llama-3-8B', 'Mistral-7B-v0.3', 'Qwen2.5-7B']
metrics_selected = ['GPT4 Adequacy', 'Mean BLEU Unigram Score']
subjects = ['subject-1', 'subject-2', 'subject-3', 'subject-4', 'subject-5', 'subject-6']

# Function to plot bar chart with professional colors and larger fonts
def plot_bar_chart(metric_name, model_name, data_all, data_no_stage2, subjects, file_name):
    N = len(subjects)  # Number of subjects
    ind = np.arange(N)  # X-axis positions
    width = 0.35  # Width of bars

    # Initialize the bar chart with larger figure size to accommodate larger fonts
    fig, ax = plt.subplots(figsize=(12, 8))

    # Professional color scheme (muted, neutral colors)
    color_all = '#4B8BBE'       # Muted blue for ALL variant
    color_no_stage2 = '#306998' # Muted green-blue for NO_STAGE2 variant

    # ALL variant bars
    bars_all = ax.bar(ind - width/2, data_all, width, label='ALL', color=color_all)

    # NO_STAGE2 variant bars
    bars_no_stage2 = ax.bar(ind + width/2, data_no_stage2, width, label='NO_STAGE2', color=color_no_stage2)

    # Significantly increase font sizes for labels and ticks
    #ax.set_xlabel('Subjects', fontsize=24)  # Larger font size (24)
    ax.set_ylabel(metric_name, fontsize=28)  # Larger font size (24)
    ax.set_xticks(ind)
    ax.set_xticklabels(subjects, fontsize=24)  # Larger font size for x-tick labels (22)
    ax.tick_params(axis='y', labelsize=22)  # Larger font size for y-tick labels (22)

    # Adjust legend to appear on top in a horizontal line with larger font size
    ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.15), ncol=2, fontsize=24)  # Larger legend font size

    # Add a tight layout and save the plot as PDF
    plt.tight_layout()
    plt.savefig(file_name, format='pdf')  # Save as PDF
    plt.close()  # Close the figure to avoid displaying in interactive environments

# Loop through the two selected metrics and three models, plotting and saving the bar charts
for model in models:
    for metric in metrics_selected:
        all_values_metric = df_all[df_all['Model'].str.contains(f'{model}')][metric].values[:6]  # First 6 subjects for "ALL"
        no_stage2_values_metric = df_no_stage2[df_no_stage2['Model'].str.contains(f'{model}')][metric].values[:6]  # First 6 subjects for "NO_STAGE2"
        if all_values_metric.size > 0 and no_stage2_values_metric.size > 0:
            # Define the file name for each plot
            file_name = f"{model}_{metric.replace(' ', '_')}.pdf"  # Save as PDF
            plot_bar_chart(metric, model, all_values_metric, no_stage2_values_metric, subjects, file_name)



==> images/subject_wise/draw_spider.py <==
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
from math import pi

# Load the input ODS file
file_path = './SubjectWise.ods'
df = pd.read_excel(file_path, engine='odf')

# Separate the data into ALL and NO_STAGE2 variants
df_no_stage2 = df[df['Model'].str.contains('NO_STAGE2')]
df_all = df[~df['Model'].str.contains('NO_STAGE2')]

# List of models and subjects to process
models = ['Llama-3-8B', 'Mistral-7B-v0.3', 'Qwen2.5-7B']
metrics_selected = ['GPT4 Adequacy', 'Mean BLEU Unigram Score']
subjects = ['subject-1', 'subject-2', 'subject-3', 'subject-4', 'subject-5', 'subject-6']

# Function to plot spider chart with smaller legend markers and adjusted placement
def plot_spider_with_very_small_legend(metric_name, model_name, data_all, data_no_stage2, subjects, file_name):
    # Number of variables (subjects)
    categories = subjects
    N = len(categories)
    

    # What will be the angle of each axis in the plot? (we divide the plot / number of variables)
    angles = [n / float(N) * 2 * pi for n in range(N)]
    angles += angles[:1]

    # Initialise the spider plot
    fig, ax = plt.subplots(figsize=(6, 6), subplot_kw=dict(polar=True))

    # Draw one axe per variable and add labels
    plt.xticks(angles[:-1], categories)

    # ALL variant (in blue)
    values = data_all.flatten().tolist()
    values += values[:1]
    ax.plot(angles, values, linewidth=1, linestyle='solid', label="ALL", color='blue')
    ax.fill(angles, values, 'b', alpha=0.1)

    # NO_STAGE2 variant (in red)
    values = data_no_stage2.flatten().tolist()
    values += values[:1]
    ax.plot(angles, values, linewidth=1, linestyle='solid', label="NO_STAGE2", color='red')
    ax.fill(angles, values, 'r', alpha=0.1)

    # Adjust the legend to have smaller markers and place it farther away
    ax.legend(loc='upper right', bbox_to_anchor=(1.2, 0.85), frameon=False, handlelength=0.5, handletextpad=0.2, fontsize='small')

    # Save the plot to a file
    plt.tight_layout()
    plt.yticks(fontsize=9)
    plt.savefig(file_name, format='png')  # Save as PNG, change 'png' to 'pdf' or others as needed
    plt.close()  # Close the figure to avoid displaying in interactive environments

# Loop through the two selected metrics and three models, plotting and saving the spider charts
for model in models:
    for metric in metrics_selected:
        all_values_metric = df_all[df_all['Model'].str.contains(f'{model}')][metric].values[:6]  # First 6 subjects for "ALL"
        no_stage2_values_metric = df_no_stage2[df_no_stage2['Model'].str.contains(f'{model}')][metric].values[:6]  # First 6 subjects for "NO_STAGE2"
        if all_values_metric.size > 0 and no_stage2_values_metric.size > 0:
            # Define the file name for each plot
            file_name = f"{model}_{metric.replace(' ', '_')}.png"
            plot_spider_with_very_small_legend(metric, model, all_values_metric, no_stage2_values_metric, subjects, file_name)


